Learning a Static Bug Finder from Data

We present an alternative approach to creating static bug finders. Instead of relying on human expertise, we utilize deep neural networks to train static analyzers directly from data. In particular, we frame the problem of bug finding as a classification task and train a classifier to differentiate the buggy from non-buggy programs using Graph Neural Network (GNN). Crucially, we propose a novel interval-based propagation mechanism that leads to a significantly more efficient, accurate and scalable generalization of GNN. We have realized our approach into a framework, NeurSA, and extensively evaluated it. In a cross-project prediction task, three neural bug detectors we instantiate from NeurSA are effective in catching null pointer dereference, array index out of bound and class cast bugs in unseen code. We compare NeurSA against several static analyzers (e.g. Facebook Infer and Pinpoint) on a set of null pointer dereference bugs. Results show that NeurSA is more precise in catching the real bugs and suppressing the spurious warnings. We also apply NeurSA to several popular Java projects on GitHub and discover 50 new bugs, among which 9 have been fixed, and 3 have been confirmed.

==> Codes/Array.java <==
    ...
    } else if (target instanceof FilterProcessor) {
        // FilterDefinition is so precise that it results in class cast exception
        // The patch changes it to its parent class ExpressionNode.
        answer = new ManagedFilter(context, (FilterProcessor) target,
        (FilterDefinition) definition);
    ...

==> Codes/IBPM.java <==
int[] substringIndices(%\color{blue}{String}% s1, 
	%\color{blue}{String}% s2, int maxAttempt) 
{
	%\color{light-gray}{int M = s1.length();}%
	%\color{light-gray}{int N = s2.length();}%
	%\color{light-gray}{int i = 0,j = 0,res = 0,pos = 0;}%
	%\color{light-gray}{int[] arr = new int[maxAttempt];}%
	
	do {
		if (pos < maxAttempt) {
			do {
				log("Begin at index: " + i);
				if (s2.charAt(i+j) != 
						s1.charAt(j)) {
					res =  -1;
				  log("Differs at: " + j);}
				else
					log("Equal at: " + j);
				j++;
			} while(j < M);
    }
		
		%\color{light-gray}{arr[pos++] = res;}%
		%\color{light-gray}{i++; res = i; j = 0;}%
	} while (i <= N - M);

	%\color{light-gray}{return  arr;}%	
}


==> Codes/castex.java <==
%\textit{Attempt 1:}%
	%\textit{Action: Removing the entire line 7.}%
	%\textit{Result: NeurSA predicts the new program to be correct.}%
-----------------------------------------------------
%\textit{Attempt 2:}%
	%\textit{Action: Removing line 8 together with \&\& at the end of line 7.}%
	%\textit{Result: NeurSA predicts the new program to be buggy.}%
-----------------------------------------------------
%\textit{Conclusion:}%
	%\textit{the expression parentType instanceof TypeDeclaration at line 7}%
	%\textit{seems the key for NeurSA to predict the bug at line 12. If the}%
	%\textit{expression is evaluated to false, then clearly line 12 will}%
	%\textit{throw a class cast exception regardless the presence of the}%
	%\textit{expression at line 8, and NeurSA made the right call in both}%
	%\textit{cases. However, if line 7 is removed, then it depends on wether}%
	%\textit{or not an exception is thrown at line 8, for which NeurSA don't}%
	%\textit{have sufficient evidence to determine.}%



==> Codes/indexex.java <==
%\textit{Attempt 1:}%
	%\textit{Action: Removing ++ at line 14 and add ++i after line 14.}%
	%\textit{Result: NeurSA predicts the new program to be correct.}%
-----------------------------------------------------
%\textit{Attempt 2:}%
	%\textit{Action: Changing ++i at line 14 to i++.}%
	%\textit{Result: NeurSA predicts the new program to be correct.}%
-----------------------------------------------------
%\textit{Conclusion:}%
	%\textit{Since the pre-incrementor at line 14 increments the value of}%
	%\textit{i right before accessing the array buffer, an array index out}%
	%\textit{of bound exception will be triggered in the iteration where i}%
	%\textit{equals to length - 1. This is precisely the pattern NeurSA cap-}%
	%\textit{tured. Other similar patterns e.g. replacing pre-incrementors}%
	%\textit{to post-incrementors or separating the pre-incrementors into a}%
	%\textit{dedicated statement does not confuse NeurSA to raise false}%
	%\textit{warnings.}%


==> Codes/npeex.java <==
%\textit{Attempt 1:}% 
	%\textit{Action: Deleting the if clause at line 9 - 12.}%
	%\textit{Result: NeurSA predicts the new program to be correct.}%
-----------------------------------------------------
%\textit{Attempt 2:}%
	%\textit{Action: Moving the if clause at line 9 - 12 above line 7.}%
	%\textit{Result: NeurSA predicts the new program to be correct.}%
-----------------------------------------------------
%\textit{Conclusion:}%
	%\textit{The presence of the exception handling routine at line 9}%
	%\textit{- 12 indicates the function at line 4 may throw an exception}%
	%\textit{, in which case the value of projectDependencyGraph is likely}%
	%\textit{to be null; subsequently a null pointer dereference will be}%
	%\textit{triggered at line 7.}%

==> GGNN_paper-(submission)/Codes/Array.java <==
    ...
    } else if (target instanceof FilterProcessor) {
        // FilterDefinition is so precise that it results in class cast exception
        // The patch changes it to its parent class ExpressionNode.
        answer = new ManagedFilter(context, (FilterProcessor) target,
        (FilterDefinition) definition);
    ...

==> GGNN_paper-(submission)/Codes/IBPM.java <==
int[] substringIndices(%\color{blue}{String}% s1, 
	%\color{blue}{String}% s2, int maxAttempt) 
{
	%\color{light-gray}{int M = s1.length();}%
	%\color{light-gray}{int N = s2.length();}%
	%\color{light-gray}{int i = 0,j = 0,res = 0,pos = 0;}%
	%\color{light-gray}{int[] arr = new int[maxAttempt];}%
	
	do {
		if (pos < maxAttempt) {
			do {
				log("Begin at index: " + i);
				if (s2.charAt(i+j) != 
						s1.charAt(j)) {
					res =  -1;
				  log("Differs at: " + j);}
				else
					log("Equal at: " + j);
				j++;
			} while(j < M);
    }
		
		%\color{light-gray}{arr[pos++] = res;}%
		%\color{light-gray}{i++; res = i; j = 0;}%
	} while (i <= N - M);

	%\color{light-gray}{return  arr;}%	
}


==> GGNN_paper-(submission)/Codes/IBPM1.java <==
void substringIndices(%\color{blue}{String}% s1, 
	%\color{blue}{String}% s2, int attempts, int[] arr) 
{
	%\color{light-gray}{int M = s1.length();}%
	%\color{light-gray}{int N = s2.length();}%
	%\color{light-gray}{int i = 0,j = 0,res = 0,pos = 0;}%			

	%\color{light-gray}{do \{}%
		%\color{light-gray}{if (pos < attempts) \{}%
			do {
				log("Begin at index: " + i);
				if (s2.charAt(i+j) != 
						s1.charAt(j)) {
					res =  -1;
				  log("Differs at: " + j);}
				else
					log("Equal at: " + j);
				j++;
			} while(j < M);
    %\color{light-gray}{\}}%
		
		%\color{light-gray}{arr[pos++] = res;}%
		%\color{light-gray}{i++; j = 0;}%
		%\color{light-gray}{res = pos < attempts ? i : 0;}%		
	%\color{light-gray}{\} while (i <= N - M);}%
%\color{light-gray}{\}}%


==> GGNN_paper-(submission)/Codes/IBPM2.java <==
void substringIndices(%\color{blue}{String}% s1, 
	%\color{blue}{String}% s2, int attempts, int[] arr) 
{
	%\color{light-gray}{int M = s1.length();}%
	%\color{light-gray}{int N = s2.length();}%
	%\color{light-gray}{int i = 0,j = 0,res = 0,pos = 0;}%
	
	do {
		if (pos < attempts) {
			do {
				log("Begin at index: " + i);
				if (s2.charAt(i+j) != 
						s1.charAt(j)) {
					res =  -1;
				  log("Differs at: " + j);}
				else
					log("Equal at: " + j);
				j++;
			} while(j < M);
    }
		
		arr[pos++] = res;
		i++; j = 0;
		res = pos < attempts ? i : 0;
	} while (i <= N - M);
%\color{light-gray}{\}}%


==> GGNN_paper-(submission)/Codes/IBPM3.java <==
void substringIndices(%\color{blue}{String}% s1, 
	%\color{blue}{String}% s2, int attempts, int[] arr) 
{
	int M = s1.length();
	int N = s2.length();
	int i = 0,j = 0,res = 0,pos = 0;
	
	do {
		if (pos < attempts) {
			do {
				log("Begin at index: " + i);
				if (s2.charAt(i+j) != 
						s1.charAt(j)) {
					res =  -1;
				  log("Differs at: " + j);}
				else
					log("Equal at: " + j);
				j++;
			} while(j < M);
    }
		
		arr[pos++] = res;
		i++; j = 0;
    res = pos < attempts ? i : 0;
	} while (i <= N - M);
}


==> GGNN_paper-(submission)/Codes/cast.java <==
public static void addMissingReturnTypeProposals(
    IInvocationContext context, IProblemLocation problem, 
    Collection<ICommandAccess> proposals) {
    ...
    if (parentType instanceof AbstractTypeDeclaration) {
        boolean isInterface = 
            parentType instanceof TypeDeclaration && 
            ((TypeDeclaration)parentType).isInterface();  

        if (!isInterface) {
            %\footnotesize{\it{String constructorName = ((TypeDeclaration)parentType).}}%
               %\footnotesize{\it{getName().getIdentifier()}}%;
            ...
}


==> GGNN_paper-(submission)/Codes/castex.java <==
%\textit{Attempt 1:}%
	%\textit{Action: Removing the entire line 7.}%
	%\textit{Result: NeurSA predicts the new program to be correct.}%
-----------------------------------------------------
%\textit{Attempt 2:}%
	%\textit{Action: Removing line 8 together with \&\& at the end of line 7.}%
	%\textit{Result: NeurSA predicts the new program to be buggy.}%
-----------------------------------------------------
%\textit{Conclusion:}%
	%\textit{the expression parentType instanceof TypeDeclaration at line 7}%
	%\textit{seems the key for NeurSA to predict the bug at line 12. If the}%
	%\textit{expression is evaluated to false, then clearly line 12 will}%
	%\textit{throw a class cast exception regardless the presence of the}%
	%\textit{expression at line 8, and NeurSA made the right call in both}%
	%\textit{cases. However, if line 7 is removed, then it depends on wether}%
	%\textit{or not an exception is thrown at line 8, for which NeurSA don't}%
	%\textit{have sufficient evidence to determine.}%



==> GGNN_paper-(submission)/Codes/index.java <==
public JavaElementLine(ITypeRoot element, int lineNumber, 
    int lineStartOffset) throws CoreException {
    ...
    IBuffer buffer = element.getBuffer();
    ...
    int length = buffer.getLength();
    int i = lineStartOffset;

    char ch = Array.getChar(buffer,i);
    ...
    while (i < length && 
        !IndentManipulation.isLineDelimiterChar(ch)) {
  	    ...
	      %\footnotesize{\it{ch = Array.getChar(buffer, ++i);}}%
    ...
}

==> GGNN_paper-(submission)/Codes/indexex.java <==
%\textit{Attempt 1:}%
	%\textit{Action: Removing ++ at line 14 and add ++i after line 14.}%
	%\textit{Result: NeurSA predicts the new program to be correct.}%
-----------------------------------------------------
%\textit{Attempt 2:}%
	%\textit{Action: Changing ++i at line 14 to i++.}%
	%\textit{Result: NeurSA predicts the new program to be correct.}%
-----------------------------------------------------
%\textit{Conclusion:}%
	%\textit{Since the pre-incrementor at line 14 increments the value of}%
	%\textit{i right before accessing the array buffer, an array index out}%
	%\textit{of bound exception will be triggered in the iteration where i}%
	%\textit{equals to length - 1. This is precisely the pattern NeurSA cap-}%
	%\textit{tured. Other similar patterns e.g. replacing pre-incrementors}%
	%\textit{to post-incrementors or separating the pre-incrementors into a}%
	%\textit{dedicated statement does not confuse NeurSA to raise false}%
	%\textit{warnings.}%


==> GGNN_paper-(submission)/Codes/npe.java <==
private MavenExecutionResult doExecute(
    MavenExecutionRequest request) {
    ...
    projectDependencyGraph = createProjectDependencyGraph(
        projects,request,result,true);

    %\footnotesize{\it{session.setProjects(
        projectDependencyGraph.getSortedProjects())}}%;
    
    if (result.hasExceptions()) 
        return result;
    ...
}


==> GGNN_paper-(submission)/Codes/npeex.java <==
%\textit{Attempt 1:}% 
	%\textit{Action: Deleting the if clause at line 9 - 12.}%
	%\textit{Result: NeurSA predicts the new program to be correct.}%
-----------------------------------------------------
%\textit{Attempt 2:}%
	%\textit{Action: Moving the if clause at line 9 - 12 above line 7.}%
	%\textit{Result: NeurSA predicts the new program to be correct.}%
-----------------------------------------------------
%\textit{Conclusion:}%
	%\textit{The presence of the exception handling routine at line 9}%
	%\textit{- 12 indicates the function at line 4 may throw an exception}%
	%\textit{, in which case the value of projectDependencyGraph is likely}%
	%\textit{to be null; subsequently a null pointer dereference will be}%
	%\textit{triggered at line 7.}%
